Towards Formal Verification of a TPM Software Stack

The Trusted Platform Module (TPM) is a cryptoprocessor designed to protect integrity and security of modern computers. Communications with the TPM go through the TPM Software Stack (TSS), a popular implementation of which is the open-source library tpm2-tss. Vulnerabilities in its code could allow attackers to recover sensitive information and take control of the system. This paper describes a case study on formal verification of tpm2-tss using the Frama-C verification platform. Heavily based on linked lists and complex data structures, the library code appears to be highly challenging for the verification tool. We present several issues and limitations we faced, illustrate them with examples and present solutions that allowed us to verify functional properties and the absence of runtime errors for a representative subset of functions. We describe verification results and desired tool improvements necessary to achieve a full formal verification of the target code.

==> min_example/appendix_prime/appendix_less_logic.c <==
/* Definition of TPM2B_NAME Structure */
typedef struct TPM2B_NAME TPM2B_NAME;
struct TPM2B_NAME {
    uint16_t size;
    uint8_t name[68];
};
typedef struct {  /** Type for representing TPM-Resource */
    uint32_t           handle;    /** Handle used by TPM */
    TPM2B_NAME            name;      /** TPM name of the object */
    uint32_t  rsrcType;  /** Selector for resource type */
    // IESYS_RSRC_UNION      misc;      /** Resource information */ 
    //TODO delete union and replace with comment
} IESYS_RESOURCE;
 
typedef struct NODE_T {  /**Linked list type for object metadata.*/
    uint32_t               handle;  /** The handle used as reference. */
    IESYS_RESOURCE        rsrc;    /** The metadata for this rsrc*/
    struct NODE_T *       next;    /** Next node in the list*/
} NODE_T;

/************** Logic lists and linked lists logic definitions *************/
/*@
  predicate ptr_sep_from_range{L}
    (NODE_T* e, \list<NODE_T*> ll, integer beg, integer end) =
    \forall integer n ; 0 <= beg <= n < end <= \length(ll) ==> \separated(\nth(ll, n), e);
  predicate dptr_sep_from_range{L}
    (NODE_T** e, \list<NODE_T*> ll, integer beg, integer end) =
    \forall integer n ; 0 <= beg <= n < end <= \length(ll) ==> \separated(\nth(ll, n), e);
  predicate ptr_sep_from_list{L}(NODE_T* e, \list<NODE_T*> ll) =
    ptr_sep_from_range(e, ll, 0, \length(ll));
  predicate dptr_sep_from_list{L}(NODE_T** e, \list<NODE_T*> ll) =
    dptr_sep_from_range(e, ll, 0, \length(ll));
  predicate in_list{L}(NODE_T* e, \list<NODE_T*> ll) =
    \exists integer n ; 0 <= n < \length(ll) && \nth(ll, n) == e ;
  predicate in_list_handle{L}(uint32_t handle, \list<NODE_T*> ll) =
    \exists integer n ; 0 <= n < \length(ll) && \nth(ll, n)->handle == handle ; 
  inductive linked_ll{L} (NODE_T *bl, NODE_T *el, \list<NODE_T*> ll) {
    case linked_ll_nil{L}: \forall NODE_T *el ; linked_ll{L}(el, el, \Nil);
    case linked_ll_cons{L}: \forall NODE_T *bl, *el, \list<NODE_T*> tail ;
      \separated(bl, el) ==> \valid(bl) ==> linked_ll{L}(bl->next, el, tail) ==>
      ptr_sep_from_list(bl, tail) ==> 
        linked_ll{L}(bl, el, \Cons(bl, tail)) ;
  } 
  predicate unchanged_ll{L1, L2}(\list<NODE_T*> ll) =
    \forall integer n ; 0 <= n < \length(ll) ==>
      (\valid{L1}(\nth(ll,n)) && \valid{L2}(\nth(ll,n)) &&
      \at((\nth(ll,n))->next, L1) == \at((\nth(ll,n))->next, L2));
  axiomatic To_logic_list {
    logic \list<NODE_T*> to_ll{L}(NODE_T* beg, NODE_T* end) 
      reads { node->next | NODE_T* node ; \valid(node) && in_list(node, to_ll(beg, end)) } ;
    
    axiom to_ll_nil{L}: \forall NODE_T *node ; to_ll{L}(node, node) == \Nil ;
    axiom to_ll_cons{L}: \forall NODE_T *beg, *end ;
        \separated(beg, end) ==> \valid{L}(beg) ==>
        ptr_sep_from_list{L}(beg, to_ll{L}(beg->next, end)) ==>
          to_ll{L}(beg, end) == (\Cons(beg, to_ll{L}(beg->next, end))) ;
  }
*/
#include "lemmas_rsrc_node.h"
#define MAX_LENGTH 100  //TODO delete
/********************* NODE_T allocation bank *************************/
#define _alloc_max 100   //rename _alloc_max
NODE_T _rsrc_bank[_alloc_max]; // bank used by the static allocator
int _alloc_idx = 0; //index of the next rsrc that can be allocated 
/***************************************************************************/
/*@
  predicate valid_rsrc_bank{L} = 0 <= _alloc_idx <= _alloc_max;
  predicate allocables_sep_from_list{L}(\list<NODE_T*> l_list) =
    0 <= _alloc_idx <= _alloc_max ==>
      \forall int i; _alloc_idx <= i < _alloc_max ==>
          ptr_sep_from_list{L}(&_rsrc_bank[i], l_list);
  predicate <type>_sep_from_allocables{L}(type* ptr) =
      \forall int i; 0 <= _alloc_idx <= i < _alloc_max ==>
        \separated(&_rsrc_bank[i], ptr);
  predicate <type>_dptr_sep_from_allocables{L}(type** dptr) =
      \forall int i; 0 <= _alloc_idx <= i < _alloc_max ==>
        \separated(&_rsrc_bank[i], dptr);
*/
/***************************************************************************/
/*@
  requires valid_rsrc_bank;
  assigns _alloc_idx, _rsrc_bank[\old(_alloc_idx)], \result;
  ensures valid_rsrc_bank; 
  
  behavior allocable:
    assumes 0 <= _alloc_idx < _alloc_max;
    
    ensures _alloc_idx == \old(_alloc_idx) + 1;
    ensures \result == &(_rsrc_bank[ _alloc_idx - 1]);
    ensures \valid(\result) && zero_struct_node_t( *(\result) );
    ensures \forall int i; 0 <= i < _alloc_max && i != \old(_alloc_idx) ==> 
            _rsrc_bank[i] == \old(_rsrc_bank[i]);
  behavior not_allocable:
    assumes _alloc_idx == _alloc_max;
    
    ensures _alloc_idx == _alloc_max;
    ensures \result == NULL;
    ensures \forall int i; 0 <= i < _alloc_max 
                ==> _rsrc_bank[i] == \old(_rsrc_bank[i]);
disjoint behaviors;
complete behaviors;
*/
NODE_T *calloc_NODE_T()
{
    static const IESYS_RESOURCE empty_IESYS_RESOURCE;
    if(_alloc_idx < _alloc_max) {
      _rsrc_bank[_alloc_idx].handle = (uint32_t) 0;
      _rsrc_bank[_alloc_idx].rsrc = empty_IESYS_RESOURCE;
      _rsrc_bank[_alloc_idx].next = NULL;
      _alloc_idx += 1;
      return &_rsrc_bank[_alloc_idx - 1];
    }
    return NULL;
}
typedef struct PSEUDO_CONTEXT {
    int placeholder_int;
    NODE_T *rsrc_list;      
} PSEUDO_CONTEXT;
/*@ // Predicates for separation between a rsrc list and other pointers
  predicate <type>_sep_from_allocables(<type> *ptr) =
    \forall int i; _alloc_idx <= i < _alloc_max ==> \separated(&_rsrc_bank[i], ptr);

  predicate <type>_sep_from_list(<type> *ptr, \list<NODE_T*> l_list) =  
    \forall int i; 0 <= i < \length(l_list) ==> \separated(\nth(l_list, i), ptr);
*/
/***************************************************************************/
/*@
  requires valid_rsrc_bank;
  requires asfa : all_separations_from_allocables;
  requires asfl : all_separations_from_list(to_ll(ctx->rsrc_list, NULL)); 
  requires \valid(ctx);
  requires linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));
  requires !(in_list_handle(esys_handle, to_ll(ctx->rsrc_list, NULL)));
  requires \valid(out_node) && (*out_node != NULL ==> \valid(*out_node));
  requires \valid(*out_node) ==> (*out_node)->next == NULL ;
  requires \separated(ctx, out_node);

  assigns _alloc_idx, _rsrc_bank[_alloc_idx], ctx->rsrc_list, *out_node;

  ensures valid_rsrc_bank;
  ensures asfa : all_separations_from_allocables;
  ensures asfl : all_separations_from_list(to_ll(ctx->rsrc_list, NULL)); 
  ensures \valid(ctx);
  ensures linked_ll( ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));
  ensures unchanged_ll{Pre, Post}(to_ll{Pre}(\old(ctx->rsrc_list), NULL));
  
  behavior allocated:
    assumes 0 <= _alloc_idx < _alloc_max;
    
    ensures _alloc_idx == \old(_alloc_idx) + 1;
    ensures in_list_handle(esys_handle, to_ll(ctx->rsrc_list, NULL));
    ensures \valid(ctx->rsrc_list); 
    ensures unchanged_ll{Pre, Post}(to_ll{Pre}(\old(ctx->rsrc_list), NULL));
    ensures ctx->rsrc_list->handle == esys_handle; 
    ensures ctx->rsrc_list->next == \old(ctx->rsrc_list);
    ensures to_ll(ctx->rsrc_list, NULL) 
        == ([|ctx->rsrc_list|] ^ to_ll{Pre}(\old(ctx->rsrc_list), NULL) );
    ensures *out_node == ctx->rsrc_list;
    ensures \result == 1610;    
disjoint behaviors;
complete behaviors;
*/
int createNode(PSEUDO_CONTEXT * ctx, uint32_t esys_handle, NODE_T ** out_node)
{
    /*@ assert list_sep_from_allocables(to_ll(ctx->rsrc_list, NULL)); */
    // NODE_T *new_head = calloc(1, sizeof(NODE_T));
    NODE_T *new_head = calloc_NODE_T();
    if (new_head == NULL){ return 833;}
    if (ctx->rsrc_list == NULL) {
        ctx->rsrc_list = new_head;
        new_head->next = NULL;
    } 
    else 
        new_head->next = ctx->rsrc_list;
    *out_node = new_head;
    new_head->handle = esys_handle;
    /*@ assert list_sep_from_allocables(to_ll(ctx->rsrc_list, NULL));*/
    return 1610;
}
/***************************************************************************/
static uint32_t _alloc_handle;
static uint32_t * _handle_ptr = &_alloc_handle;

/*@
  requires \valid(_handle_ptr); 
  requires \valid(offset) && 0 <= *offset <= UINT8_MAX - sizeof(in);
  requires buff_size > 0 && \valid(&buffer[0] + (0 .. buff_size - 1));
  requires *offset <= buff_size && sizeof(in) + *offset <= buff_size;
  requires \separated(_handle_ptr, offset, &buffer[0] + (0 .. buff_size - 1));
  requires \separated(_handle_ptr, offset, buffer);
  
  assigns *_handle_ptr, *offset, ((char*)&buffer[*offset])[0..sizeof(in) - 1];

  ensures *offset ==  \old(*offset) + sizeof(in);    
  ensures \result == 0;
*/
int uint32_Marshal(uint32_t in, uint8_t buffer[], size_t buff_size, size_t *offset) 
{
    /*@ admit \valid(_handle_ptr) ==> 
        \valid((char *)_handle_ptr + (1 .. (size_t)sizeof(*_handle_ptr) - 1));*/
    /*@ admit \separated(buffer, _handle_ptr) 
            && 0 < sizeof(buffer) <= sizeof(_handle_ptr) 
        ==> \separated(((char *)(buffer + 0))+(0..sizeof(*_handle_ptr)-1),
                       ((char *)_handle_ptr)+(0..sizeof(*_handle_ptr)-1));*/     
    size_t  local_offset = 0; 
    if (offset != NULL) { local_offset = *offset; }
    in = HOST_TO_BE_32(in); 
    {
        *_handle_ptr = in;
        // memcpy(&buffer[local_offset], &in, sizeof (in));
        memcpy(&buffer[local_offset], _handle_ptr, sizeof (*_handle_ptr));  
    }
    if (offset != NULL) { *offset = local_offset + sizeof (in);} 
    return 0; 
}

/***************************************************************************/
/*@
  requires valid_rsrc_bank && \valid(_handle_ptr) && \valid(ctx);
  requires linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));
  requires asfa : all_separations_from_allocables;
  requires asfl : all_separations_from_list(to_ll(ctx->rsrc_list, NULL)); 
  requires \valid(node) && *node != NULL ==> \valid(*node);
  requires \valid(*node) ==> (*node)->next == NULL ;
  requires \separated(ctx, node, _handle_ptr);
  
  assigns _alloc_idx, _rsrc_bank[_alloc_idx], *_handle_ptr;
  assigns ctx->rsrc_list, *node, (&ctx->rsrc_list->rsrc.name.name[0])[0];
  
  ensures valid_rsrc_bank && \valid(_handle_ptr) && \valid(ctx);
  ensures asfa : all_separations_from_allocables;
  ensures asfl : all_separations_from_list(to_ll(ctx->rsrc_list, NULL)); 
  ensures \valid(node) &&\separated(ctx, node, _handle_ptr);
    
  behavior handle_not_in_list_and_node_allocated:
    assumes !(in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL)));    
    assumes 0 <= _alloc_idx < _alloc_max;
    
    ensures _alloc_idx == \old(_alloc_idx) + 1;
    ensures (*ctx->rsrc_list).handle == rsrc_handle;
    ensures ctx->rsrc_list->next == \old(ctx->rsrc_list);
    ensures to_ll(ctx->rsrc_list, NULL) 
        == ([|ctx->rsrc_list|] ^ to_ll{Pre}(\old(ctx->rsrc_list), NULL) );
    ensures linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL)); 
    ensures \valid(*node) && *node == ctx->rsrc_list;
*/
int getNode(PSEUDO_CONTEXT *ctx, uint32_t rsrc_handle, NODE_T ** node) {
  /*@ assert linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));*/
  int r;
  uint32_t tpm_handle;
  { /* Block added to circumvent issues with the WP memory model */ 
    NODE_T *tmp_node;
    for (tmp_node = ctx->rsrc_list; tmp_node != NULL; 
        tmp_node = tmp_node->next) {
      if (tmp_node->handle == rsrc_handle){*node = tmp_node; return 616;}
    
    
    
    }
  }
  r = iesys_handle_to_tpm_handle(rsrc_handle, &tpm_handle);
  { /* Block added to circumvent issues with the WP memory model */
    NODE_T *tmp_node_2 = NULL;
    r = createNode(ctx, rsrc_handle, &tmp_node_2);
    /*@ assert sep_from_list(ctx, node);*/
    if (r == 833) {return r;};
    tmp_node_2->rsrc.handle = tpm_handle;
    tmp_node_2->rsrc.rsrcType = 0;
    size_t offset = 0;
    r = uint32_Marshal(tpm_handle, &tmp_node_2->rsrc.name.name[0],
                          sizeof(tmp_node_2->rsrc.name.name),&offset);
    if (r !=0) {return r;};
    tmp_node_2->rsrc.name.size = offset;
    *node = tmp_node_2;
    /*@ assert unchanged_ll{Pre, Here}(
               to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
  }   
  /*@ assert unchanged_ll{Pre, Here}(
             to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
  /*@ assert sep_from_list(ctx, node);*/
  return 1611;
}


==> min_example/appendix_prime/linked_ll_self_contained.c <==
#include <stdint.h>       // for uint types definitions
#include <string.h>       // for size_t definition
#include <byteswap.h>     // used in marshal
#define HOST_TO_BE_32(value) __bswap_32 (value) // swap endianness
typedef struct TPM2B_NAME { uint16_t size; uint8_t name[68];} TPM2B_NAME;
typedef struct {
  uint32_t      handle;   // handle used by TPM
  TPM2B_NAME      name;   // TPM name of the object
  uint32_t      rsrcType; // selector for resource type
} RESOURCE;
typedef struct NODE_T {
  uint32_t      handle;   // the handle used as reference
  RESOURCE      rsrc;     // the metadata for this rsrc
  struct NODE_T *   next; // next node in the list
} NODE_T; // linked list of resource
/*@
  predicate zero_tpm2b_name(TPM2B_NAME tpm2b_name) =
    tpm2b_name.size == 0 && \forall int i; 0 <= i  < 68 ==> tpm2b_name.name[i] == 0;
  predicate zero_resource(RESOURCE rsrc) =
    rsrc.handle == 0 && zero_tpm2b_name(rsrc.name) && rsrc.rsrcType == 0;
  predicate zero_rsrc_node_t(NODE_T node) =
    node.handle == 0 && zero_resource(node.rsrc) && node.next == \null;
*/
/************** Logic lists and linked lists definitions *************/
/*@
  predicate ptr_sep_from_list{L}(NODE_T* e, \list<NODE_T*> ll) =
    \forall integer n; 0 <= n < \length(ll) ==> \separated(e, \nth(ll, n));
  predicate dptr_sep_from_list{L}(NODE_T** e, \list<NODE_T*> ll) =
    \forall integer n; 0 <= n < \length(ll) ==> \separated(e, \nth(ll, n));
  predicate in_list{L}(NODE_T* e, \list<NODE_T*> ll) =
    \exists integer n; 0 <= n < \length(ll) && \nth(ll, n) == e;
  predicate in_list_handle{L}(uint32_t out_handle, \list<NODE_T*> ll) =
    \exists integer n; 0 <= n < \length(ll) && \nth(ll, n)->handle == out_handle;
  inductive linked_ll{L}(NODE_T *bl, NODE_T *el, \list<NODE_T*> ll) {
    case linked_ll_nil{L}: \forall NODE_T *el; linked_ll{L}(el, el, \Nil);
    case linked_ll_cons{L}: \forall NODE_T *bl, *el, \list<NODE_T*> tail;
      (\separated(bl, el) && \valid(bl) && linked_ll{L}(bl->next, el, tail) &&
      ptr_sep_from_list(bl, tail)) ==>
        linked_ll{L}(bl, el, \Cons(bl, tail));
  }
  predicate unchanged_ll{L1, L2}(\list<NODE_T*> ll) =
    \forall integer n; 0 <= n < \length(ll) ==>
      \valid{L1}(\nth(ll,n)) && \valid{L2}(\nth(ll,n)) &&
      \at((\nth(ll,n))->next, L1) == \at((\nth(ll,n))->next, L2);
  predicate all_sep_in_list(\list<NODE_T*> ll) =
    \forall integer n1, n2; (0 <= n1 < \length(ll) && 0 <= n2 < \length(ll) && n1 != n2) ==>
        \separated(\nth(ll, n1), \nth(ll, n2));
  axiomatic Node_To_ll {
    logic \list<NODE_T*> to_ll{L}(NODE_T* beg, NODE_T* end) 
      reads {node->next | NODE_T* node; \valid(node) &&
                           in_list(node, to_ll(beg, end))};
    axiom to_ll_nil{L}: \forall NODE_T *node; to_ll{L}(node, node) == \Nil;
    axiom to_ll_cons{L}: \forall NODE_T *beg, *end;
      (\separated(beg, end) && \valid{L}(beg) &&
      ptr_sep_from_list{L}(beg, to_ll{L}(beg->next, end))) ==>
        to_ll{L}(beg, end) == \Cons(beg, to_ll{L}(beg->next, end));
  }
*/

#include "lemmas_node_t.h"

#define _alloc_max 100
static NODE_T _rsrc_bank[_alloc_max];  // bank used by the static allocator
static int _alloc_idx = 0;  // index of the next rsrc node to be allocated 
/*@ 
  predicate valid_rsrc_mem_bank{L} = 0 <= _alloc_idx <= _alloc_max;
  predicate list_sep_from_allocables{L}(\list<NODE_T*> ll) =
    \forall int i; _alloc_idx <= i < _alloc_max ==> 
                        ptr_sep_from_list{L}(&_rsrc_bank[i], ll);
  predicate ptr_sep_from_allocables{L}(NODE_T* node) =
    \forall int i; _alloc_idx <= i < _alloc_max ==> \separated(node, &_rsrc_bank[i]);
  predicate dptr_sep_from_allocables{L}(NODE_T** p_node) =
    \forall int i; _alloc_idx <= i < _alloc_max ==> \separated(p_node, &_rsrc_bank[i]);
*/
/***************************************************************************/
/*@
  requires valid_rsrc_mem_bank;
  assigns _alloc_idx, _rsrc_bank[\old(_alloc_idx)];
  ensures valid_rsrc_mem_bank; 
  
  behavior not_allocable:
    assumes _alloc_idx == _alloc_max;
    
    ensures _alloc_idx == _alloc_max;
    ensures \result == NULL;
    ensures _rsrc_bank == \old(_rsrc_bank);
    ensures \forall int i; 0 <= i < _alloc_max ==> 
              _rsrc_bank[i] == \old(_rsrc_bank[i]); 
  behavior allocable:
    assumes 0 <= _alloc_idx < _alloc_max;
    
    ensures _alloc_idx == \old(_alloc_idx) + 1;
    ensures \result == &(_rsrc_bank[ _alloc_idx - 1]);
    ensures \valid(\result);
    ensures zero_rsrc_node_t( *(\result) );
    ensures \forall int i; 0 <= i < _alloc_max && i != \old(_alloc_idx) ==> 
            _rsrc_bank[i] == \old(_rsrc_bank[i]); 
  disjoint behaviors; complete behaviors;
*/
NODE_T *calloc_NODE_T()
{
  static const RESOURCE empty_RESOURCE;
  if(_alloc_idx < _alloc_max) {
    _rsrc_bank[_alloc_idx].handle = (uint32_t) 0;
    _rsrc_bank[_alloc_idx].rsrc = empty_RESOURCE;
    _rsrc_bank[_alloc_idx].next = NULL;
    _alloc_idx += 1;
    return &_rsrc_bank[_alloc_idx - 1];
  }
  return NULL;
}

typedef struct CONTEXT {
  int placeholder_int;
  NODE_T *rsrc_list;    
} CONTEXT;
/*@
  predicate ctx_sep_from_list(CONTEXT *ctx, \list<NODE_T*> ll) =  
    \forall integer i; 0 <= i < \length(ll) ==> \separated(\nth(ll, i), ctx);
  predicate ctx_sep_from_allocables(CONTEXT *ctx) =
    \forall int i; _alloc_idx <= i < _alloc_max ==> \separated(ctx, &_rsrc_bank[i]);
    
  predicate freshness(CONTEXT * ctx, NODE_T ** node) = 
    ctx_sep_from_allocables(ctx)
    && list_sep_from_allocables(to_ll(ctx->rsrc_list, NULL))
    && ptr_sep_from_allocables(ctx->rsrc_list)
    && ptr_sep_from_allocables(*node)
    && dptr_sep_from_allocables(node);
    
  predicate sep_from_list{L}(CONTEXT * ctx, NODE_T ** node) = 
    ctx_sep_from_list(ctx, to_ll{L}(ctx->rsrc_list, NULL))
    && dptr_sep_from_list(node, to_ll{L}(ctx->rsrc_list, NULL));
*/

/*@
  requires valid_rsrc_mem_bank && freshness(ctx, out_node);
  requires \valid(ctx);
  requires ctx->rsrc_list != NULL ==> \valid(ctx->rsrc_list);
  requires linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));
  requires sep_from_list(ctx, out_node);
  requires ptr_sep_from_list(*out_node, to_ll(ctx->rsrc_list, NULL));
  requires !(in_list_handle(esys_handle, to_ll(ctx->rsrc_list, NULL)));
  requires \valid(out_node) && \separated(ctx, out_node);
  requires *out_node != NULL ==> \valid(*out_node) && (*out_node)->next == NULL;
  assigns _alloc_idx, _rsrc_bank[_alloc_idx], ctx->rsrc_list, *out_node;
  ensures valid_rsrc_mem_bank && freshness(ctx, out_node);  
  ensures sep_from_list(ctx, out_node);  
  ensures unchanged_ll{Pre, Post}(to_ll{Pre}(\old(ctx->rsrc_list), NULL));
  ensures \result \in {1610, 833};
  
  behavior not_allocable:
    assumes _alloc_idx == _alloc_max;
    
    ensures _alloc_idx == _alloc_max;
    ensures \valid(ctx);
    ensures !(in_list_handle(esys_handle, to_ll(ctx->rsrc_list, NULL)));
    ensures ctx->rsrc_list == \old(ctx->rsrc_list);
    ensures *out_node == \old(*out_node);
    ensures unchanged_ll{Pre, Post}(to_ll(ctx->rsrc_list, NULL));
    ensures \result == 833;
  behavior allocated:
    assumes 0 <= _alloc_idx < _alloc_max;
    
    ensures _alloc_idx == \old(_alloc_idx) + 1;
    ensures in_list_handle(esys_handle, to_ll(ctx->rsrc_list, NULL));
    ensures \valid(ctx->rsrc_list) && *out_node == ctx->rsrc_list;
    ensures ctx->rsrc_list == &_rsrc_bank[_alloc_idx - 1]; 
    ensures ctx->rsrc_list->handle == esys_handle;
    ensures ctx->rsrc_list->next == \old(ctx->rsrc_list);
    ensures linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));
    ensures unchanged_ll{Pre, Post}(to_ll{Pre}(\old(ctx->rsrc_list), NULL));
    ensures \old(ctx->rsrc_list) != NULL ==>
        \nth(to_ll(ctx->rsrc_list, NULL), 1) == \old(ctx->rsrc_list);
    ensures \result == 1610;    
  disjoint behaviors; complete behaviors;
*/
int createNode(CONTEXT * ctx, uint32_t esys_handle, NODE_T ** out_node){
//@ ghost pre_calloc:;
  //@ghost int if_id = 0;
  /*@ assert \separated(out_node, &_rsrc_bank[_alloc_idx]);*/ 
  /*@ assert \separated(ctx->rsrc_list, &_rsrc_bank[_alloc_idx]); */
  // NODE_T *new_head = calloc(1, sizeof(NODE_T));  /*library version*/
  /*@ assert list_sep_from_allocables(to_ll(ctx->rsrc_list, NULL)); */
  /*@ assert ptr_sep_from_list(&_rsrc_bank[_alloc_idx], to_ll{pre_calloc}(ctx->rsrc_list, NULL)); */
  /*@ assert ptr_sep_from_list(&_rsrc_bank[_alloc_idx], to_ll(ctx->rsrc_list, NULL)); */
  NODE_T *new_head = calloc_NODE_T();
  /*@ assert unchanged_ll{pre_calloc, Here}(
             to_ll{pre_calloc}(ctx->rsrc_list, NULL)); */
//@ ghost post_calloc:;  
  if (new_head == NULL){return 833;}
  /*@ assert \valid(new_head) && new_head->next == NULL; */ 
  /*@ assert ptr_sep_from_list(new_head, to_ll(ctx->rsrc_list, NULL)); */
  /*@ assert unchanged_ll{Pre, Here}(to_ll{Here}(ctx->rsrc_list, NULL));*/
//@ ghost pre_if:;
  if (ctx->rsrc_list == NULL) {
    /* The first object of the list will be added */
    ctx->rsrc_list = new_head;
    /*@ assert unchanged_ll{pre_if, Here}(to_ll(new_head, NULL));*/
    /*@ assert to_ll(new_head, NULL) == [|new_head|]; */  
    /*@ assert \separated(new_head, new_head->next);*/
    new_head->next = NULL;
    /*@ assert to_ll(new_head, NULL) == [|new_head|]; */  
  } 
  else {
    /* The new object will become the first element of the list */
    /*@ assert dptr_sep_from_list(&ctx->rsrc_list, 
                                  to_ll(ctx->rsrc_list, NULL));*/
    new_head->next = ctx->rsrc_list;
//@ ghost post_assign:;
    /*@ assert unchanged_ll{pre_if, Here}(
                            to_ll{pre_if}(ctx->rsrc_list, NULL));*/  
    /*@ assert to_ll(new_head, NULL) == 
        ([|new_head|] ^ to_ll(\at(ctx->rsrc_list, pre_if), NULL));*/
    /*@ assert dptr_sep_from_list(&ctx->rsrc_list, 
                                  to_ll(new_head, NULL));*/
    ctx->rsrc_list = new_head;
    /*@ assert unchanged_ll{post_assign, Here}(
                            to_ll{post_assign}(new_head, NULL));*/
    /*@ assert ctx->rsrc_list->next == \at(ctx->rsrc_list, Pre);*/
    /*@ assert to_ll(ctx->rsrc_list, NULL) == 
        ([|new_head|] ^ to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
    /*@ assert ctx->rsrc_list == \nth(to_ll(ctx->rsrc_list, NULL), 0);*/
  }
  //@ ghost post_add:;
  /*@ assert ctx->rsrc_list == \nth(to_ll(ctx->rsrc_list, NULL), 0);*/
  /*@ assert ctx_sep_from_list(ctx, to_ll(ctx->rsrc_list, NULL));*/
  /*@ assert ctx->rsrc_list == new_head;*/
  /*@ assert unchanged_ll{Pre, Here}(to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/ 
  /*@ assert to_ll(new_head, NULL) == 
             ([|new_head|] ^ to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
  /*@ assert dptr_sep_from_list(out_node, to_ll(new_head, NULL));*/
  *out_node = new_head;
  /*@ assert unchanged_ll{post_add, Here}(to_ll{post_add}(new_head, NULL));*/
  /*@ assert ctx->rsrc_list == \nth(to_ll(ctx->rsrc_list, NULL), 0);*/
  new_head->handle = esys_handle;  
  /*@ assert \nth(to_ll(ctx->rsrc_list, NULL), 0)->handle == esys_handle;*/
  /*@ assert in_list_handle(esys_handle, to_ll(ctx->rsrc_list, NULL));*/
  /*@ assert list_sep_from_allocables(to_ll(ctx->rsrc_list, NULL)); */
  /*@ assert unchanged_ll{Pre, Here}(to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
  return 1610;
}

/*@ 
  requires \valid(out_handle);
  assigns *out_handle;
  ensures \result \in {0, 12};
  ensures *out_handle \in {esys_handle, 0x4000000A, 0x4000000B,
                    0x40000110 + (esys_handle - 0x120U), \old(*out_handle)};
  behavior ok_handle:
    assumes esys_handle <= 31U || 0x120U <= esys_handle <= 0x12FU
         || esys_handle \in {0x10AU, 0x10BU};
    ensures \result == 0;
  behavior wrong_handle:
    assumes esys_handle > 31U 
         && (esys_handle < 0x120U || esys_handle > 0x12FU);
    assumes !(esys_handle \in {0x10AU, 0x10BU});
    ensures *out_handle == \old(*out_handle);
    ensures \result == 12;
  disjoint behaviors; complete behaviors;
*/
int iesys_handle_to_tpm_handle(uint32_t esys_handle,  uint32_t * out_handle)
{
  if (esys_handle <= 31U) {*out_handle = (uint32_t) esys_handle; return 0;}
  if (esys_handle == 0x10AU){*out_handle = 0x4000000A; return 0;}
  if (esys_handle == 0x10BU){*out_handle = 0x4000000B; return 0;}
  if (esys_handle >= 0x120U && esys_handle <= 0x12FU) 
   {*out_handle = 0x40000110 + (esys_handle - 0x120U); return 0;}
  return 12;
}

/*@ 
  requires \valid(src) && \valid(dest + (0 .. sizeof(*src)-1));
  requires \separated(dest+(0..sizeof(*src)-1),src);
  
  assigns dest[0 .. sizeof(*src)-1];
  
  ensures \valid(src);
  ensures \valid(dest + (0 .. sizeof(*src)-1));
*/
void memcpy_custom(uint8_t *dest, uint32_t *src) { 
  dest[3] = (uint8_t)(*src & 0xFF);
  dest[2] = (uint8_t)((*src >> 8) & 0xFF);
  dest[1] = (uint8_t)((*src >> 16) & 0xFF);
  dest[0] = (uint8_t)((*src >> 24) & 0xFF);
}

/*@
  requires \valid(offset) && 0 <= *offset <= UINT8_MAX - sizeof(in);
  requires buff_size > 0 && \valid(&buff[0] + (0 .. buff_size - 1));
  requires *offset <= buff_size && sizeof(in) + *offset <= buff_size;
  requires \separated(offset, buff);
  
  assigns *offset, (&buff[*offset])[0..sizeof(in) - 1];

  ensures *offset ==  \old(*offset) + sizeof(in);    
  ensures \result == 0;
*/
int uint32_Marshal(uint32_t in,uint8_t buff[],size_t buff_size,size_t *offset){ 
  size_t  local_offset = 0; 
  if (offset != NULL){local_offset = *offset;}
  in = HOST_TO_BE_32(in); 
  // memcpy(&buff[local_offset], &in, sizeof (in));
  memcpy_custom(&buff[local_offset], &in);  
  if (offset != NULL){*offset = local_offset + sizeof (in);} 
  return 0; 
}


/*@
  requires valid_rsrc_mem_bank{Pre} && freshness(ctx, node);
  requires \valid(ctx);
  requires ctx->rsrc_list != \null ==> \valid(ctx->rsrc_list);
  requires linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));
  requires 0 <= \length(to_ll(ctx->rsrc_list, NULL)) < INT_MAX;
  requires \valid(node);
  requires *node != \null ==>( \valid(*node) && (*node)->next == \null);
  requires sep_from_list(ctx, node) && \separated(node, ctx);
  requires ptr_sep_from_list(*node, to_ll(ctx->rsrc_list, NULL));
  assigns _alloc_idx, _rsrc_bank[_alloc_idx], ctx->rsrc_list;
  assigns *node, (&ctx->rsrc_list->rsrc.name.name[0])[0];
  ensures valid_rsrc_mem_bank && freshness(ctx, node);
  ensures \separated(node, ctx);
  ensures \result \in {616, 833, 1611, 12};
   
  behavior handle_in_list:
    assumes in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL));
    
    ensures _alloc_idx == \old(_alloc_idx);
    ensures ctx->rsrc_list == \old(ctx->rsrc_list);
    ensures in_list(*node, to_ll(ctx->rsrc_list, NULL)) && *node != NULL;
    ensures (*node)->handle == rsrc_handle && sep_from_list(ctx, node);
    ensures unchanged_ll{Pre, Post}(to_ll(ctx->rsrc_list, NULL));
    ensures \result == 616;
  behavior handle_not_converted:
    assumes !(in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL)));
    assumes rsrc_handle > 31U && ! ( rsrc_handle \in {0x10AU, 0x10BU} );
    assumes rsrc_handle < 0x120U || rsrc_handle > 0x12FU;
    
    ensures unchanged_ll{Pre, Post}(to_ll(ctx->rsrc_list, NULL)); 
    ensures ptr_sep_from_list(*node, to_ll(ctx->rsrc_list, NULL));
    ensures sep_from_list(ctx, node) && *node == \old(*node);
    ensures \result == 12;
  behavior handle_not_in_list_and_node_not_allocable:
    assumes !(in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL)));
    assumes rsrc_handle <= 31U || (rsrc_handle \in {0x10AU, 0x10BU})
            || (0x120U <= rsrc_handle <= 0x12FU);
    assumes _alloc_idx == _alloc_max;
    
    ensures _alloc_idx == _alloc_max;
    ensures unchanged_ll{Pre, Post}(to_ll{Pre}(ctx->rsrc_list, NULL));
    ensures *node == \old(*node) && ctx->rsrc_list == \old(ctx->rsrc_list);
    ensures ptr_sep_from_list(*node, to_ll{Pre}(ctx->rsrc_list, NULL));
    ensures sep_from_list{Pre}(ctx, node); // has to stay in behavior 
    ensures \result == 833;
  behavior handle_not_in_list_and_node_allocated:
    assumes !(in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL)));
    assumes rsrc_handle <= 31U || (rsrc_handle \in {0x10AU, 0x10BU})
            || (0x120U <= rsrc_handle <= 0x12FU);
    assumes 0 <= _alloc_idx < _alloc_max;
    
    ensures in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL));
    ensures (*ctx->rsrc_list).handle == rsrc_handle;
    ensures _alloc_idx == \old(_alloc_idx) + 1;
    ensures \valid(ctx->rsrc_list) && *node == ctx->rsrc_list;
    ensures ctx->rsrc_list != \old(ctx->rsrc_list);
    ensures ctx->rsrc_list->next == \old(ctx->rsrc_list);
    ensures to_ll(ctx->rsrc_list, NULL) 
        == ([|ctx->rsrc_list|] ^ to_ll{Pre}(\old(ctx->rsrc_list), NULL) );
    ensures \old(ctx->rsrc_list) != NULL ==> 
            \nth(to_ll(ctx->rsrc_list, NULL), 1) == \old(ctx->rsrc_list);
    ensures linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL)); 
    ensures sep_from_list(ctx, node);
    ensures \result == 1611;
  disjoint behaviors; complete behaviors;
*/
int getNode(CONTEXT *ctx, uint32_t rsrc_handle, NODE_T ** node) {
  /*@ assert linked_ll(ctx->rsrc_list, NULL, to_ll(ctx->rsrc_list, NULL));*/
  int r;
  uint32_t tpm_handle;
  { /* Block added to circumvent issues with the WP memory model */    
    NODE_T *tmp_node;
    /*@ ghost int n = 0;*/ 
    /*@ 
      loop invariant unchanged_ll{Pre, Here}(to_ll(ctx->rsrc_list, NULL));
      loop invariant linked_ll(ctx->rsrc_list, NULL, 
                     to_ll(ctx->rsrc_list, NULL));
      loop invariant linked_ll(ctx->rsrc_list, tmp_node, 
                     to_ll(ctx->rsrc_list, tmp_node));
      loop invariant ptr_sep_from_list(tmp_node,
                     to_ll(ctx->rsrc_list, tmp_node));
      loop invariant tmp_node != \null ==> 
                     in_list(tmp_node, to_ll(ctx->rsrc_list, NULL));
      loop invariant !in_list_handle(rsrc_handle, 
                     to_ll(ctx->rsrc_list, tmp_node));
      loop invariant n == \length(to_ll(ctx->rsrc_list, tmp_node));  
      for handle_in_list : loop invariant 
          in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL));
      loop assigns n, tmp_node;
      loop variant \length(to_ll(tmp_node, NULL));
    */
    for (tmp_node = ctx->rsrc_list; tmp_node != NULL;
        tmp_node = tmp_node->next) {
      /*@ assert tmp_node == \nth(to_ll(ctx->rsrc_list, NULL), n);*/
      /*@ assert linked_ll(tmp_node, NULL, to_ll(tmp_node, NULL));*/
      if (tmp_node->handle == rsrc_handle){
        /*@ assert dptr_sep_from_list(node, to_ll(ctx->rsrc_list, NULL));*/
        *node = tmp_node;
        /*@ assert unchanged_ll{Pre, Here}(to_ll{Pre}(ctx->rsrc_list, NULL));*/
        /*@ assert ptr_sep_from_allocables(*node);*/
        return 616;
      }
    /*@ assert to_ll(ctx->rsrc_list, tmp_node->next) 
           == (to_ll(ctx->rsrc_list, tmp_node) ^ [|tmp_node|]);*/
    /*@ghost n++;*/   
    }  
  }
//@ ghost post_loop:;
  /*@ assert !(in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL)));*/  
  /*@ assert unchanged_ll{Pre, Here}(to_ll(ctx->rsrc_list, NULL));*/
  r = iesys_handle_to_tpm_handle(rsrc_handle, &tpm_handle);
  if (r == 12) { return r; };
  { /* Block added to circumvent issues with the WP memory model */   
    NODE_T *tmp_node_2 = NULL;
    /*@ assert dptr_sep_from_list(&tmp_node_2, 
                                  to_ll{post_loop}(ctx->rsrc_list, NULL));*/
    /*@ assert unchanged_ll{Pre, Here}(to_ll{Pre}(ctx->rsrc_list, NULL));*/
    /*@ assert \separated(node, &tmp_node_2);*/
    r = createNode(ctx, rsrc_handle, &tmp_node_2);
    /*@ assert sep_from_list(ctx, node);*/
    if (r == 833) {/*@ assert sep_from_list(ctx, node);*/ return r;};
//@ ghost post_alloc:;
    /*@ assert to_ll(ctx->rsrc_list, NULL) 
        ==([|ctx->rsrc_list|] ^ to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
    /*@ assert ctx_sep_from_list(ctx, to_ll(ctx->rsrc_list, NULL));*/
    tmp_node_2->rsrc.handle = tpm_handle;
    tmp_node_2->rsrc.rsrcType = 0;  
    size_t offset = 0;
    /*@ assert ptr_sep_from_list(tmp_node_2,
               to_ll(ctx->rsrc_list->next, NULL));*/
    r = uint32_Marshal(tpm_handle, &tmp_node_2->rsrc.name.name[0],
                        sizeof(tmp_node_2->rsrc.name.name),&offset);     
    /*@ assert in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL));*/
    if (r != 0) { return r;};
    tmp_node_2->rsrc.name.size = offset;
    /*@ assert unchanged_ll{post_alloc, Here}(to_ll(ctx->rsrc_list, NULL));*/
    /*@ assert dptr_sep_from_list(node, to_ll(ctx->rsrc_list, NULL));*/
    /*@ assert dptr_sep_from_list(node, 
               to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
    *node = tmp_node_2;
    /*@ assert unchanged_ll{Pre, Here}(
               to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
  }
  /*@ assert unchanged_ll{Pre, Here}(
             to_ll{Pre}(\at(ctx->rsrc_list, Pre), NULL));*/
  /*@ assert in_list_handle(rsrc_handle, to_ll(ctx->rsrc_list, NULL));*/
  /*@ assert ctx->rsrc_list->next == \at(ctx->rsrc_list, Pre);*/
  /*@ assert \at(ctx->rsrc_list, Pre) != \null ==> 
      ctx->rsrc_list->next == \nth(to_ll(ctx->rsrc_list, NULL), 1);*/
  /*@ assert ctx->rsrc_list->handle == rsrc_handle;*/
  /*@ assert freshness(ctx, node);*/
  /*@ assert sep_from_list(ctx, node);*/
  return 1611;
}

/* Command to run the proof with Frama-C:
frama-c-gui -c11 example.c -wp -wp-rte -wp-prover altergo,cvc4,cvc4-ce,script 
-wp-timeout 50 -wp-smoke-tests -wp-prop="-@lemma"
*/


/**
frama-c-gui -c11 linked_ll_self_contained.c -wp -wp-rte -wp-fct-timeout "createNode:180, getNode:240, iesys_handle_to_tpm_handle:60" -wp-time-extra 8 -wp-prover altergo,cvc4,cvc4-ce -wp-par x -wp-smoke-tests -wp-fct="createNode, getNode" -wp-model Typed+cast -wp-prop="-@lemma"
*/
/**
frama-c-gui -c11 linked_ll_self_contained.c -wp -wp-rte -wp-fct-timeout "calloc_NODE_T:10, createNode:60, getNode:60, iesys_handle_to_tpm_handle:60, uint32_Marshal:100" -wp-time-extra 8 -wp-prover altergo,cvc4,cvc4-ce -wp-cache update -wp-par x -wp-smoke-tests -wp-fct="calloc_NODE_T, createNode, getNode, iesys_handle_to_tpm_handle, uint32_Marshal" -wp-model Typed+cast -wp-prop="-@lemma"
*/

